GW Ori: circumtriple rings and planets

GW Ori is a hierarchical triple star system with a misaligned circumtriple protoplanetary disc. Recent ALMA observations have identified three dust rings with a prominent gap at $100\, \rm au$ and misalignments between each of the rings. A break in the gas disc may be driven either by the torque from the triple star system or a planet that is massive enough to carve a gap in the disc. Once the disc is broken, the rings nodally precess on different timescales and become misaligned. We investigate the origins of the dust rings by means of $N$-body integrations and 3-dimensional hydrodynamic simulations. We find that for observationally-motivated parameters of protoplanetary discs, the disc does not break due to the torque from the star system. We suggest that the presence of a massive planet (or planets) in the disc separates the inner and outer disc. We conclude that the disc breaking in GW Ori is likely caused by undetected planets -- the first planet(s) in a circumtriple orbit.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



